Detailed, accurate, human shape estimation from clothed 3D scan sequences

We address the problem of estimating human pose and body shape from 3D scans over time. Reliable estimation of 3D body shape is necessary for many applications including virtual try-on, health monitoring, and avatar creation for virtual reality. Scanning bodies in minimal clothing, however, presents a practical barrier to these applications. We address this problem by estimating body shape under clothing from a sequence of 3D scans. Previous methods that have exploited body models produce smooth shapes lacking personalized details. We contribute a new approach to recover a personalized shape of the person. The estimated shape deviates from a parametric model to fit the 3D scans. We demonstrate the method using high quality 4D data as well as sequences of visual hulls extracted from multi-view images. We also make available BUFF, a new 4D dataset that enables quantitative evaluation (http://buff.is.tue.mpg.de). Our method outperforms the state of the art in both pose estimation and shape estimation, qualitatively and quantitatively.

==> images/geodesic/crop.sh <==
#!/bin/bash
for i in {1..5}; do
    convert $i'.png' -crop 300x250+400+100 $i'_mini.png'
done





==> images/inria_database/gt_shape/crop.sh <==
#!/bin/bash
for i in 'both' 'res' 'scan'; do
    convert $i'_00468.png' -crop 330x440+140+250 $i'_00468_mini.png'
done





==> images/inria_database/qualitative/crop.sh <==
#!/bin/bash
for i in 'res' 'scan'; do
    convert $i'/00340.png' -crop 230x430+190+220 $i'/00340_mini.png'
    convert $i'/01124.png' -crop 230x430+170+225 $i'/01124_mini.png'
#for j in '00340' '00875' '00917' '01124' '01391' '01411'; do
#        convert $i'/'$j'.png' -crop 320x450+150+200 $i'/'$j'_mini.png'
#    done
done





==> images/minimal/crop.sh <==
#!/bin/bash
for i in {0..3}; do
    convert '03223_'$i'.png' -crop 600x640+275+170 '03223_mini_'$i'.png'
done

for i in {0..3}; do
    convert '00032_'$i'.png' -crop 650x740+310+115 '00032_mini_'$i'.png'
done




==> images/nakecap_database/crop.sh <==
#!/bin/bash

convert 'dataset.png' -crop 950x300+530+370 'dataset_mini.png'





==> images/nakecap_database/gt_shape/crop.sh <==
#!/bin/bash
for i in 'both' 'scan' 'res'; do
    convert $i'_00150.png' -crop 330x450+140+200 $i'_mini.png'
done





==> images/overview/crop.sh <==
#!/bin/bash

convert 'supermesh_shape.png' -crop 500x730+500+50 'supermesh_shape_mini.png'
convert 'cloth_align_posed.png' -crop 960x700+500+50 'cloth_align_posed_mini.png'
convert 'cloth_align_unposed.png' -crop 960x700+500+50 'cloth_align_unposed_mini.png'
convert 'result.png' -crop 960x720+510+50 'result_mini.png'



==> images/pose_fig_hr/crop.sh <==
#!/bin/bash
for i in 'inria' 'scan' 'single'; do
    convert $i'/00005_00100.png' -crop 280x400+180+240 $i'/00005_00100_mini.png'
    convert $i'/00114_00100.png' -crop 270x400+170+240 $i'/00114_00100_mini.png'
    convert $i'/03223_00100.png' -crop 260x430+190+210 $i'/03223_00100_mini.png'
    convert $i'/00096_00100.png' -crop 300x460+160+180 $i'/00096_00100_mini.png'
done





==> images/shape_fig_hr/crop.sh <==
#!/bin/bash
for i in 'detail' 'gt' 'inria' 'super'; do
    for j in '00005' '03223' '00057' '00096'; do
        convert $i'_'$j'_00000.png' -crop 290x440+160+200 $i'_'$j'_00000_mini.png'
    done
done





==> images/teaser/crop.sh <==
#!/bin/bash

convert 'teaser_new_1.png' -crop 2000x720+0+80 'teaser_mini.png'





